Courteous Behavior of Automated Vehicles at Unsignalized Intersections via Reinforcement Learning

The transition from today's mostly human-driven traffic to a purely automated one will be a gradual evolution, with the effect that we will likely experience mixed traffic in the near future. Connected and automated vehicles can benefit human-driven ones and the whole traffic system in different ways, for example by improving collision avoidance and reducing traffic waves. Many studies have been carried out to improve intersection management, a significant bottleneck in traffic, with intelligent traffic signals or exclusively automated vehicles. However, the problem of how to improve mixed traffic at unsignalized intersections has received less attention. In this paper, we propose a novel approach to optimizing traffic flow at intersections in mixed traffic situations using deep reinforcement learning. Our reinforcement learning agent learns a policy for a centralized controller to let connected autonomous vehicles at unsignalized intersections give up their right of way and yield to other vehicles to optimize traffic flow. We implemented our approach and tested it in the traffic simulator SUMO based on simulated and real traffic data. The experimental evaluation demonstrates that our method significantly improves traffic flow through unsignalized intersections in mixed traffic settings and also provides better performance on a wide range of traffic situations compared to the state-of-the-art traffic signal controller for the corresponding signalized intersection.

==> plots/parse.py <==
import os
import numpy as np
import fnmatch
from matplotlib import pyplot as plt
from matplotlib import colors as colors
import seaborn as sns
from tensorboard.backend.event_processing import event_accumulator as ea
from scipy.interpolate import interp1d
import pdb

import matplotlib
#matplotlib.rcParams['pdf.fonttype'] = 42
#matplotlib.rcParams['ps.fonttype'] = 42
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rc('pdf', fonttype=42)
matplotlib.rc('ps', fonttype=42)

color_code = '#4169E1'
color_list = {
    'c7': 'cornflowerblue',
    'c5_0': 'gold',
    'c5_1': 'orchid',
    'c4': 'mediumslateblue',
    'c3': 'coral',
}
sns.set(style = "darkgrid")
sns.set_context("paper")
# smooth_space = 100

# cfg_list = ['c1', 'c4', 'c5_0', 'c5_1', 'c7', 'c8', 'Ours']
#cfg_list = ['c7', 'c5_0', 'c5_1', 'c4', 'c3']
cfg_list = ['c5_0', 'c5_1', 'c3', 'c7', 'c4']
label_list = {
    'c7': '[x]+[$\eta=0$]',
    'c5_0': '[ad]+[$\eta=0$]',
    'c5_1': '[ad]+[$\eta=1$]',
    'c4': '[x]+[$\eta=0.25$]',
    'c3': '[ad]+[$\eta=0.25$]'}
# cfg_list = ['c1', 'c7', 'Ours']
# cfg_list = ['c1', 'c8', 'Ours']
# cfg_list = ['c1']
log_list = ['00', '01', '02']
plot_dir = os.path.join(os.getcwd(), 'test1')
if not os.path.exists(plot_dir):
    os.makedirs(plot_dir)

tag_mean_travel_time_1000 = 'evaluator_1000_vph/average_travel_time'
tag_std_travel_time_1000 = 'evaluator_1000_vph/std_travel_time'
tag_mean_travel_time_2000 = 'evaluator_2000_vph/average_travel_time'
tag_std_travel_time_2000 = 'evaluator_2000_vph/std_travel_time'
tag_mean_travel_time_3000 = 'evaluator_3000_vph/average_travel_time'
tag_std_travel_time_3000 = 'evaluator_3000_vph/std_travel_time'
tag_mean_travel_time_4000 = 'evaluator_4000_vph/average_travel_time'
tag_std_travel_time_4000 = 'evaluator_4000_vph/std_travel_time'
tag_mean_travel_time_5000 = 'evaluator_5000_vph/average_travel_time'
tag_std_travel_time_5000 = 'evaluator_5000_vph/std_travel_time'

tag_mean_waiting_time_1000 = 'evaluator_1000_vph/average_waiting_time'
tag_std_waiting_time_1000 = 'evaluator_1000_vph/std_waiting_time'
tag_mean_waiting_time_2000 = 'evaluator_2000_vph/average_waiting_time'
tag_std_waiting_time_2000 = 'evaluator_2000_vph/std_waiting_time'
tag_mean_waiting_time_3000 = 'evaluator_3000_vph/average_waiting_time'
tag_std_waiting_time_3000 = 'evaluator_3000_vph/std_waiting_time'
tag_mean_waiting_time_4000 = 'evaluator_4000_vph/average_waiting_time'
tag_std_waiting_time_4000 = 'evaluator_4000_vph/std_waiting_time'
tag_mean_waiting_time_5000 = 'evaluator_5000_vph/average_waiting_time'
tag_std_waiting_time_5000 = 'evaluator_5000_vph/std_waiting_time'

tag_n_v_not_pass_1000 = 'evaluator_1000_vph/vehicles_not_passed'
tag_n_v_not_pass_5000 = 'evaluator_5000_vph/vehicles_not_passed'

'''
def combine_3_means_stds(mean1, mean2, mean3, std1=0., std2=0., std3=0., n1=1., n2=1., n3=1.):
    # https://stats.stackexchange.com/questions/10441/how-to-calculate-the-variance-of-a-partition-of-variables?noredirect=1&lq=1
    # recovers the empirical std of the whole population if only mean, std, size of
    # partitions of this population are given
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt((n1 * std1 ** 2 + n2 * std2 ** 2 + n3 * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3))
    return mean, std
'''
def combine_3_means_stds(mean1, mean2, mean3, std1, std2, std3, n1, n2, n3):
    mean = (n1 * mean1 + n2 * mean2 + n3 * mean3) / (n1 + n2 + n3)
    std = np.sqrt(((n1-1) * std1 ** 2 + (n2-1) * std2 ** 2 + (n3-1) * std3 ** 2 +
                   n1 * (mean1 - mean) ** 2 + n2 * (mean2 - mean) ** 2 +
                   n3 * (mean3 - mean) ** 2) / (n1 + n2 + n3 - 1))
    return mean, std

def combine_trials(acc, tag_mean, tag_std, tag_n, trials=3, grid_size=1000):
    # assumes same sample size in each trial
    x = []
    y_mean = []
    y_std = []
    n = []
    for i in range(trials):
        x.append([int(s.step) for s in acc[i].Scalars(tag_mean)])
        y_mean.append([s.value for s in acc[i].Scalars(tag_mean)])
        n.append([s.value for s in acc[i].Scalars(tag_n)])
        if tag_std: y_std.append([s.value for s in acc[i].Scalars(tag_std)])
        else:       y_std.append([0. for s in acc[i].Scalars(tag_std)])

    arglenmin = np.argmin([s[-1] for s in x])
    len_min = x[arglenmin][-1]

    print(f'@@ last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    for i in range(trials):
        while x[i][-1] > len_min:
            del(x[i][-1])
            del(y_mean[i][-1])
            del(y_std[i][-1])
            del(n[i][-1])

    grid = np.linspace(x[0][0], x[0][-1], grid_size)
    print(f'## last step is {x[0][-1]}, {x[1][-1]}, {x[2][-1]}')
    print(f'$$ last grid is {grid[-1]}')

    global_y_mean, global_y_std = \
        combine_3_means_stds(np.array(y_mean[0]),
                             np.array(y_mean[1]),
                             np.array(y_mean[2]),
                             np.array(y_std[0]),
                             np.array(y_std[1]),
                             np.array(y_std[2]),
                             np.array(n[0]),
                             np.array(n[1]),
                             np.array(n[2])
                             )

    interpolation_fct = interp1d(x[0], global_y_mean)
    interp_global_mean = interpolation_fct(grid)
    interpolation_fct = interp1d(x[0], global_y_std)
    interp_global_std = interpolation_fct(grid)

    global_mean, global_std = interp_global_mean, interp_global_std
    #pdb.set_trace()
    
    
    return grid, global_mean, global_std/5.



def gen_plots(show_size, tag_mean, tag_std, tag_n, ymin, ymax, xmax, name):
    # read in all stats
    grid_list = []
    mean_list = []
    std_list = []
    for cfg_ind in range(len(cfg_list)):
        logs_dir = os.path.join(os.getcwd(), 'logs', cfg_list[cfg_ind])
        acc = []
        for i in range(3):
            log_dir = os.path.join(logs_dir, log_list[i])
            log = os.path.join(log_dir, fnmatch.filter(os.listdir(log_dir), 'events.out.tfevents.*')[0])
            acc.append(ea.EventAccumulator(log))
            acc[i].Reload()
            scalar_list = acc[i].Tags()['scalars']
        grid, mean, std = combine_trials(acc, tag_mean, tag_std, tag_n, grid_size=500)

        grid_list.append(grid[:show_size])
        mean_list.append(mean[:show_size])
        std_list.append(std[:show_size])
    # plot
    plt.rc('xtick', labelsize=12)
    plt.rc('ytick', labelsize=12)
    fig, ax = plt.subplots()#figsize=(6,3.7))
    l = ax.figure.subplotpars.left
    r = ax.figure.subplotpars.right
    t = ax.figure.subplotpars.top
    b = ax.figure.subplotpars.bottom
    figw = 1.73*2.8/(r-l)
    figh = 1.0*2.77/(t-b)
    #figh = 1.0*2.93/(t-b)
    ax.figure.set_size_inches(figw, figh)
    plt.xlim(0, xmax)
    plt.ylim(ymin, ymax)
    for cfg_ind in range(len(cfg_list)):
        line_style = '-'
        if cfg_list[cfg_ind] == 'c7' or cfg_list[cfg_ind] == 'c4':
            line_style = ':'
        elif cfg_list[cfg_ind] == 'c5_0' or cfg_list[cfg_ind] == 'c5_1':
            line_style = '--'

        ax.fill_between(grid_list[cfg_ind],
                        mean_list[cfg_ind]-std_list[cfg_ind],
                        mean_list[cfg_ind]+std_list[cfg_ind],
                        color=color_list[cfg_list[cfg_ind]], alpha=0.2)
        ax.plot(grid_list[cfg_ind],
                mean_list[cfg_ind],
                color=color_list[cfg_list[cfg_ind]], linewidth=1.5, label=label_list[cfg_list[cfg_ind]], linestyle=line_style)
    
    ax.set_ylabel('Waiting Time (s)', fontsize=14)
    #ax.set_xlabel('Training Step (episode)', fontsize=14)

    ax.legend(prop={'size': 14}, ncol=2)
    fig.tight_layout()
    fig_dir = os.path.join(plot_dir, name+".pdf")
    print(fig_dir)
    plt.savefig(fig_dir,bbox_inches='tight')
    plt.show()



show_size = 300
gen_plots(show_size, tag_mean_waiting_time_1000, tag_std_waiting_time_1000, tag_n_v_not_pass_1000, 0, 200, 10000, '1000_waiting')
#gen_plots(show_size, tag_mean_waiting_time_5000, tag_std_waiting_time_5000, tag_n_v_not_pass_5000, 100, 800, 20000, '5000_waiting')
# gen_plots(show_size, tag_mean_travel_time_1000, tag_std_travel_time_1000, 0, 100)
# gen_plots(show_size, tag_mean_travel_time_5000, tag_std_travel_time_5000, 0, 150, 10000, '5000_travel')

